An Experimental Design Approach for Regret Minimization in Logistic Bandits

In this work we consider the problem of regret minimization for logistic bandits. The main challenge of logistic bandits is reducing the dependence on a potentially large problem dependent constant $\kappa$ that can at worst scale exponentially with the norm of the unknown parameter $\theta_{\ast}$. Abeille et al. (2021) have applied self-concordance of the logistic function to remove this worst-case dependence providing regret guarantees like $O(d\log^2(\kappa)\sqrt{\dot\mu T}\log(|\mathcal{X}|))$ where $d$ is the dimensionality, $T$ is the time horizon, and $\dot\mu$ is the variance of the best-arm. This work improves upon this bound in the fixed arm setting by employing an experimental design procedure that achieves a minimax regret of $O(\sqrt{d \dot\mu T\log(|\mathcal{X}|)})$. Our regret bound in fact takes a tighter instance (i.e., gap) dependent regret bound for the first time in logistic bandits. We also propose a new warmup sampling algorithm that can dramatically reduce the lower order term in the regret in general and prove that it can replace the lower order term dependency on $\kappa$ to $\log^2(\kappa)$ for some instances. Finally, we discuss the impact of the bias of the MLE on the logistic bandit problem, providing an example where $d^2$ lower order regret (cf., it is $d$ for linear bandits) may not be improved as long as the MLE is used and how bias-corrected estimators may be used to make it closer to $d$.

==> code/defs_logistic.py <==
from kjunutils3_v3_ import *

from scipy.optimize import minimize
import numpy.matlib as ml

m = lambda z: log(1+exp(z))
mu = lambda z: 1/(1+exp(-z))
dmu = lambda z: exp(-z)/(1+exp(-z))**2
ddmu = lambda z: exp(-z)/(1+exp(-z))**2/(1+exp(z)) - exp(z)/(1+exp(-z))/(1+exp(z))**2
mu_inv = lambda p: np.log(p/(1-p))
dmu2 = lambda v,b,a: dmu(a + v*(b-a))
dmu2 = lambda v,b,a: exp(-(a + v*(b-a)))/(1+exp(-(a + v*(b-a))))**2
bdiv = lambda a,b: m(a) - m(b) - mu(b)*(a-b)

def alpha_scalar(v1,v2):
    return (mu(v1)-mu(v2)) /(v1 - v2) 

def calc_err_H(thhat):
    tmp = thhat - th
    return np.sqrt(tmp @ (H @ tmp))

class LogisticNLL:
    """
    logistic negative log likelihood
    """
    def __init__(self, X,Y,lam):
        """
        Y must be +1/-1 encoding.
        """
        self.X = X
        self.Y = Y
        self.lam = lam
        self.Z = (-X.T * Y).T
        
    def F(self, th):
        return .5*self.lam*((th**2).sum()) + np.log(1.0+np.exp(self.Z@th)).sum()
    
    def gradF(self,th):
        return self.lam*th + mu(self.Z@th) @ self.Z
    
    def div(self, th1, th2):
        return self.F(th1) - self.F(th2) - self.gradF(th2) @ (th1-th2)
    
    def alpha(self, th1, th2):
        v1 = self.X@th1
        v2 = self.X@th2
        return (mu(v1)-mu(v2)) /(v1 - v2)
    
    def G(self, th1, th2):
        alpha = self.alpha(th1,th2)
        return self.X.T @ (np.diag(alpha) @ self.X)

class LogisticNLLLeakage:
    """
    logistic negative log likelihood with leakage
    """
    def __init__(self, X,Y,lam, leak=0.0):
        self.X = X
        self.Y = Y
        self.lam = lam
        self.Z = (-X.T * Y).T
        self.leak = leak
        
    def F(self, th):
        uhalf = self.Z@th / 2
        retval = .5*self.lam*((th**2).sum()) + np.log( exp(-uhalf) + exp(uhalf)).sum() + (1+self.leak)*(uhalf.sum())
#        ipdb.set_trace()
        return retval
#        return .5*self.lam*((th**2).sum()) + np.log(1.0+np.exp(self.Z@th)).sum()
    
    def gradF(self,th):
        """
        검산완료.
        """
        u = self.X@th
        retval = self.lam*th + (-1/2 + mu(u))@self.X + (1+self.leak)*.5*(self.Z.sum(0)) #mu(self.Z@th) @ self.Z
        return retval


class LogisticNLLBach:
    """
    logistic negative log likelihood by bach.
    """
    def __init__(self, X,Y,lam):
        self.X = X
        self.Y = Y
        self.lam = lam
        self.Z = (-X.T * Y).T # #data by d
        
    def F(self, th):
        y_eta = -self.Z @ th # = (X.T * Y).T
        y_eta_sq = y_eta**2
#        tt = -1 - y_eta + sqrt(1 + y_eta_sq) + np.log((sqrt(1+y_eta_sq)-1)/(2*y_eta_sq))  
        tt = -1 - y_eta + sqrt(1 + y_eta_sq) + np.log(.5/(sqrt(1+y_eta_sq) + 1)) # the last part here is another form of the same quantity that does not have the issue of 0/0
        retval = .5*self.lam*((th**2).sum()) + (2 + 1/(2*np.log(2))*tt).sum()
        return retval
    
    def gradF(self,th):
        y_eta = -self.Z @ th # = (X.T * Y).T
        y_eta_sq = y_eta**2
        t1 = -X.T@Y
        t2 =  X.T@(Y*(y_eta / sqrt(1+y_eta_sq)))
#        t3 = (y_eta_sq/sqrt(1+y_eta_sq) - (sqrt(1+y_eta_sq) - 1)*2) / ((sqrt(1+y_eta_sq)-1)*y_eta)* X.T@Y
#        t3 = ((-y_eta*(sqrt(1+y_eta_sq)+1))/((sqrt(1+y_eta_sq) + 1)**2 * sqrt(1+y_eta_sq))) * X.T@Y
        t3 = X.T@(Y* (-y_eta / (sqrt(1+y_eta_sq)*(1 + sqrt(1+y_eta_sq)))) )
        retval = self.lam*th + 1/(2*np.log(2))*(t1 + t2 + t3)
#        ipdb.set_trace()
        return retval


def beta(a,b):
    return (np.log(1+np.exp(-a)) - np.log(1+np.exp(-b))) / (b-a)**2 - 1/((1+np.exp(b))*(b-a))



#-------------------------------------------------------------------------------
#- for adaptive warm up.
#-------------------------------------------------------------------------------
def bintailinv(n, k, delta, tol=1e-6):
    """
    given the observation (k heads out of n), finds the parameter p such that
    if we were to remove `delta` portion of the lower tail, it would barely
    include the observation.
    """
    assert delta < 0.5
    p = k/n
    ub = 1
    lb = k/n

    pp = -1
    i = 0
    while np.abs(p-pp) > tol:
        val = st.binom.cdf(k, n, p)
        #-- undershoot
        if val >= delta:
            lb = p
            pp = p
            p += (ub-p)/2
        else: #-- overshooted
            ub = p
            pp = p
            p -= (p-lb)/2
        i += 1
#    printExpr("i")

    return p

def binomialci(k, n, alpha, tol=1e-4):
    """
    binomial confidence interval
    """
    interval = [1-bintailinv(n,n-k, alpha/2, tol=tol), bintailinv(n,k, alpha/2, tol=tol)];
    return interval


def solve_G_opt(X, p0, eps=1.0, maxiter=10_000):
    n, d = X.shape
    p = p0.copy()
    i_iter = 0
    while i_iter <= maxiter:
        V = X.T@np.diag(p)@X
        nsq = mahalanobis_norm_sq_batch(X, la.inv(V)) # norm squared
        i = np.argmax(nsq)
        if (nsq[i] <= (1+eps)*d):
            break
        kappa = nsq[i]
        beta = (kappa - d)/(d*(kappa - 1))
        p_new = (1-beta)*p
        p_new[i] += beta
        p = p_new
        p /= p.sum()
        i_iter += 1
    return p, nsq, i_iter

def solve_G_opt_away(X, p0, eps=1.0, maxiter=10_000):
    n, d = X.shape
    p = p0.copy()
    i_iter = 0
    cumreg = np.zeros(n)
    while i_iter <= maxiter:
        V = X.T@np.diag(p)@X
        nsq = mahalanobis_norm_sq_batch(X, la.inv(V)) # norm squared
        i = np.argmax(nsq)
        e_pos = (nsq[i] - d)/d
        idx = np.where(p > 0.0)[0]
        jj = np.argmin(nsq[idx])
        j = idx[jj]
        e_neg = (d - nsq[j])/d
        if (nsq[i] <= (1+eps)*d):
            break
        if (e_pos > e_neg):
            kappa = nsq[i]
            beta = (kappa - d)/(d*(kappa - 1))
            p_new = (1-beta)*p
            p_new[i] += beta
            p = p_new
            p /= p.sum()
        else:
            kappa = nsq[j]
            lam_star = (kappa - d)/(d*(kappa - 1))
            lam = np.maximum(-p[j], lam_star)
            p_new = p.copy()
            p_new = p/(1 + lam)
            p_new[j] =  (p[j] + lam)/(1 + lam)
            p = p_new
            p /= p.sum()
#         #- evaluate p and do thresholding.
#         gtil = (-nsq) - (-nsq)@p
#         cumreg += gtil
#         p[cumreg < 0.0] = 0.0
#         p /= p.sum()
#         print(p)

        i_iter += 1
    return p, nsq, i_iter

def solve_H_opt(X, p0, dotmu, eps=1.0):
    raise NotImplementedError()

def G_opt_sparsify(X, p):
    """
      shrink the support size to d(d+1)/2 without hurting the objective function.
    """
    N, d = X.shape
    for i in range(1, 1 + N - (d+1)*d//2):
        i_nonzero = p != 0.0
        A = np.array([np.outer(x,x).ravel() for x in X[i_nonzero,:]]) # N by d(d+1)/2
        U,S,VT = sla.svd(A)
        v = U[:,-1]
        #-- p + t*v = 0 => t = -p/v 
        #-- and then, pick the one that is the smallest in the magnitude.
        p_sub = p[i_nonzero]
        t_candidate = -p[i_nonzero]/v
        i_candidate = np.argmin(np.abs(t_candidate))
        t = t_candidate[i_candidate]
        p_sub = p_sub + t*v
        p_sub[i_candidate] = 0.0 # sometimes I get like 1e-19..
        p_sub /= p_sub.sum()
        p[i_nonzero] = p_sub
    return p

def volume_approx(X, i_init_arms=[], opt="default"):
    """
    initial volume estimation
    accepts n by d matrix
    i_init_arms: initial arm indices; assumed to be linearly independent.
    opt="default": pulls 2 arms at a time; total 2d
    opt="economy": pulls one arm at a time: total d points.
    """
    n, d = X.shape
    if (opt == "default"):
        if (n <= 2*d):
            return np.arange(n)
    elif (opt == "economy"):
        if (n <= d - len(i_init_arms)):
            return np.arange(n)
    else:
        raise ValueError()
        
    I = np.eye(d)
    
    leng = np.sqrt((X**2).sum(1))
    accept = []
    basis = []
    Vperp = np.zeros((d,d))

    #--- use init arms
    n_init_arms = len(i_init_arms)
    for i in range(n_init_arms):
        x = X[i_init_arms[i],:]
        if (i != 0):
            vperp = basis[i-1] - Vperp @ basis[i-1]
            tmp = vperp/la.norm(vperp)
            Vperp += np.outer(tmp, tmp)
        accept.append( i_init_arms[i] )
        basis.append( x / la.norm(x) )

    for i in range(n_init_arms,d):
        if (i==0):
            b_i = I[0]
        else:
            vperp = basis[i-1] - Vperp @ basis[i-1] # most recently added basis.
            tmp = vperp/la.norm(vperp)
            Vperp += np.outer(tmp, tmp)
            b_i = I[i] - Vperp@I[i] # the choice of I[i] seems quite arbitrary.. there is a chance that b_i can be 0.

        v = X@b_i  
        if opt == "default":
            i_alpha = np.argmax(v)
            i_beta = np.argmin(v)
            accept += [i_alpha, i_beta]
            direction = X[i_alpha] - X[i_beta]
        elif opt == "economy":
            i_alpha = np.argmax(np.abs(v))
            accept += [i_alpha]
            direction = X[i_alpha]

        basis.append( direction/la.norm(direction) )
        i += 1

    return np.unique(accept)

def volume_approx_todd(X, i_init_arms=[], opt=None):
    """
    initial volume estimation algorithm by todd
    accepts n by d matrix
    i_init_arms: initial arm indices; assumed to be linearly independent.
    """
    n, d = X.shape
    if (n <= d - len(i_init_arms)):
        return np.arange(n)
        
    n_init_arms = len(i_init_arms)
    accept = []
    Q = np.eye(d)
    b = Q[:,0]
    for i in range(d):
        if (i < n_init_arms):
            ell = i_init_arms[i]
        else:
            ell = np.argmax(np.abs(X@b))
            
        accept.append( ell )
        if (i == d-1):
            break

        y = X[ell,:]
        w = Q.T @ y
        if (i >= 1):
            w[0:i-1] = 0.0
        norm_w = la.norm(w)
        ww = w
        ww[i] += np.sign(w[i])*norm_w
        ww /= np.sqrt(norm_w*(np.abs(w[i]) + norm_w))
        Q = Q - np.outer(Q@ww, ww)
        b = Q[:,i+1]
    return np.unique(accept)



def accept_reject(p, L, U, delta=0.1, opt="simple"):
    sum_y = 0
    i = 0
    b_accept = None
    while True:
        i += 1
        y = ra.rand() < p
        sum_y += y
        p_hat = sum_y / i
        if (opt == "simple"):
            width = sqrt(p_hat*(1-p_hat)/i*log(1/delta)) + 1/i*log(1/delta)
            #  width = 2*sqrt(p_hat*(1-p_hat)/i*log((i+1)*i/delta)) + 1/i*log((i+1)*i/delta)
            ucb = np.minimum(p_hat + width, 1.0)
            lcb = np.maximum(p_hat - width, 0.0)
        elif opt == "exact":
            lcb,ucb = binomialci(sum_y,i, delta/i/(i+1)) 
#            lcb,ucb = binomialci(sum_y,i, (delta/i/np.log2(50+i)**2) * 4)   # should be tighter overall.
        if (ucb <= mu(U) and lcb >= mu(-U)):
            b_accept = True
            break
        elif (ucb <= mu(-L) or lcb >= mu(L)):
            b_accept = False
            break

    return b_accept, lcb, ucb, i

import cvxpy as cvx
import torch as tc

def calc_dmu_opt(X, k_pulled, lcbucb, S=np.inf):
    #--- goal: find the smallest possible mu under the constraint
    N, d = X.shape
    th = cvx.Variable(d)
    constr = []
    for i in range(len(k_pulled)):
        k = k_pulled[i]
        xx = X[k,:]
        (lcb, ucb) = lcbucb[i]
        if (ucb != 1.0):
            constr.append( xx @ th <= mu_inv(ucb) )
        if (lcb != 0.0):
            constr.append( xx @ th >= mu_inv(lcb) )
    if (S is not np.inf):
        constr.append( cvx.norm(th) <= S )

    dmu_opt = np.zeros(N)
    for j in range(N):
        x = X[j,:]
        obj = cvx.Minimize( (x @ th)**2 )
        prob = cvx.Problem(obj, constr)
        sol = prob.solve(solver=cvx.ECOS)
        z = obj.value
        dmu_opt[j] = dmu(z)

    return dmu_opt

def calc_dmu_pes(X, k_pulled, lcbucb, S=np.inf):
    #--- goal: find the smallest possible mu under the constraint
    N, d = X.shape
    th = cvx.Variable(d)
    constr = []
    for i in range(len(k_pulled)):
        k = k_pulled[i]
        xx = X[k,:]
        (lcb, ucb) = lcbucb[i]
        if (ucb != 1.0):
            constr.append( xx @ th <= mu_inv(ucb) )
        if (lcb != 0.0):
            constr.append( xx @ th >= mu_inv(lcb) )
    if (S is not np.inf):
        constr.append( cvx.norm(th) <= S )

    dmu_opt = np.zeros(N)
    for j in range(N):
        x = X[j,:]
        obj = cvx.Minimize( x @ th )
        prob = cvx.Problem(obj, constr)
        sol = prob.solve(solver=cvx.ECOS)
        z1 = obj.value

        obj = cvx.Minimize( -x @ th )
        prob = cvx.Problem(obj, constr)
        sol = prob.solve(solver=cvx.ECOS)
        z2 = obj.value

        dmu_opt[j] = dmu(np.maximum(abs(z1), abs(z2)))

    return dmu_opt

class GOptLogistic:
    def __init__(self, X, dmu_pes):
        self.X = X
        self.dmu = dmu_pes
        self.XX = ((np.sqrt(self.dmu)).reshape((-1,1)))*X
        self.XX_tc = tc.tensor(self.XX)
        self.n, self.d = X.shape

    def calc_obj_and_grad(self, p_):
        p = p_.clone()
        p.requires_grad = True
        if (p.grad is not None):
            p.grad.zero_()
        H = self.XX_tc.T @ tc.diag(p) @ self.XX_tc
        invH = tc.inverse(H)
        assert(rank(H.detach().numpy()) >= self.d)

        objs = [x @ (invH @ x) for x in tc.tensor(self.X)]
        i = np.argmax(objs)
        theobj = objs[i]
        theobj.backward()

        return theobj.tolist(), p.grad # tolist() will return a scalar in this case.

    def solve(self, p_init=None):
        """
        solve by cvx -- has convergence issues
        """
        if (p_init is None):
            p_init = tc.tensor(self.n, dtype=tc.float64)/self.n
        t = cvx.Variable(1, nonneg=True)
        pi = cvx.Variable(self.n, nonneg=True)
        obj = cvx.Minimize(t)

#        H = self.XX.T @ cvx.diag(pi) @ self.XX
        H = self.XX.T @ cvx.diag(pi) @ self.XX
        constr = [ cvx.matrix_frac(x, H) <= t for x in self.X]
        constr.append( cvx.sum(pi) <= 1 )
        prob = cvx.Problem(obj, constr)
#        pi.value = self.p_init.copy()
#        pi.value = np.zeros(self.n)
#        sol = prob.solve(verbose=True, solver=cvx.CVXOPT) #, max_iters=10_000)
        sol = prob.solve(verbose=True) #, max_iters=10_000)
        return pi.value, t.value

    def solve_fw(self, p_init=None, max_iter=10_000):
        """
        frank wolfe
        """
        if (p_init is None):
            p_init = tc.ones(self.n, dtype=tc.float64)/self.n
        p = tc.tensor(p_init, dtype=tc.float64)
        pi = tc.ones(self.n, dtype=tc.float64)/self.n
        prev_p = nan*tc.ones(self.n, dtype=tc.float64)
        prev_theobj = np.inf
        best_theobj = np.inf
        eps = 1e-8

        p_sum = p.clone()
        k = 1
        while True:

            #- evaluate obj and compute the gradient
            #- TODO we shouldn't have to compute the gradient explicitly..
            theobj, grad = self.calc_obj_and_grad(p) 
            gain = -grad

            if (theobj < best_theobj):
                best_theobj = theobj
                best_p = p.clone()
                best_k = k

            normdiff = tc.norm(prev_p - p,p=1)
            objdiff_rel = abs((theobj-prev_theobj)/prev_theobj)
            
            if (k % 100 == 0):
                print('k=%5d, obj=%#8.4g, objdiff_rel=%f, normdiff=%f' % (
                    k, theobj,
                    objdiff_rel, normdiff
                ))
            if (k != 1 and (objdiff_rel < eps or normdiff < eps)):
                break

            prev_theobj = theobj 

            #- updates
            prev_p = p.clone()
            i = grad.argmin()
            gamma = 2/(k+2) # supposedly, 2/(k+1), but 
            p = (1-gamma)*prev_p
            p[i] = (1-gamma)*prev_p[i] + gamma 
            p /= p.sum()

            if (k >= max_iter):
                break

            k += 1

        res = SimpleNamespace()
        res.n_iter = k
        res.n_iter_best = best_k
        return best_p, res




==> code/myutils.py <==
"""
updated: 20200530
2021/04/06: kjtable update
"""
#-------------------------------------------------------------------------
# KJUN
from numpy import *
import gzip, numpy, numpy as np, scipy.linalg as sla, os, operator, traceback, sys, ipdb
import numpy.random as ra, ipdb, pickle as pickle, time, numpy.linalg as la, scipy.stats as st
import itertools          # For Multiprobe
import copy
from datetime import datetime
from collections import OrderedDict
from types import SimpleNamespace
#import iprod
#from distcolors import get_distinguishable_colors


################################################################################
# Pickle
################################################################################
def LoadPickle(fName):
    """ load a pickle file. Assumes that it has one dictionary object that points to
 many other variables."""
    if type(fName) == str:
        try:
            fp = open(fName, 'rb')
        except:
            print("Couldn't open %s" % (fName))
            traceback.print_exc(file=sys.stderr)
            ipdb.set_trace()
    else:
        fp = fName
    try:
        ind = pickle.load(fp)
        fp.close()
        return ind
    except:
        print("Couldn't read the pickle file", fName)
        traceback.print_exc(file=sys.stderr)
        ipdb.set_trace()

def SavePickle(filename, var, protocol=2):
    try:
        with open(filename, 'wb') as f:
            pickle.dump(var, f, protocol=protocol)
        statinfo = os.stat(filename,)
        if statinfo:
            print("Wrote out", statinfo.st_size, "bytes to", \
                filename)
    except:
        print("Couldn't pickle the file", filename)
        traceback.print_exc(file=sys.stderr)
        ipdb.set_trace()

def LoadPickleGzip(fName):
    if type(fName) == str:
        try:
            fp = gzip.GzipFile(fName, 'rb')
        except:
            print("Couldn't open %s" % (fName))
            return None
    else:
        fp = fName
    try:
        ind = pickle.load(fp)
        fp.close()
        return ind
    except:
        print("Couldn't read pickle file", fName)
        traceback.print_exc(file=sys.stderr)

def SavePickleGzip(filename, var, protocol=2):
    try:
        with gzip.GzipFile(filename, 'wb') as f:
            pickle.dump(var, f, protocol=protocol)
        statinfo = os.stat(filename,)
        if statinfo:
            print("Wrote out", statinfo.st_size, "bytes to", \
                filename)
    except:
        print("Couldn't pickle index to file", filename)
        traceback.print_exc(file=sys.stderr)


# saves variables in 'varList' to filename, and it searches variables from given 'dic'
# typically, if you want to save variables from current python context
# set 'locals()' as parameter 'dic'
def savePickleFromDic(varList, fileName, dic):
    varDic = {}
    for k in varList:
        varDic[k] = dic[k]
    f = open(fileName, 'wb')
    pickle.dump(varDic, f)
    f.close()

################################################################################
# other utility function
################################################################################

def SaveToDict(dic, varList):
    varDic = {}
    for k in varList:
        varDic[k] = dic[k]
    return varDic

from types import SimpleNamespace
def SaveToSimpleNamespace(dic, varList):
    ret = SimpleNamespace()
    for k in varList:
        varDic[k] = dic[k]
    return varDic

    import inspect
    frame = inspect.currentframe()
    try:
        loc = frame.f_back.f_locals
        print(expr, '= ', end=' ') 
        if (bPretty):
            pprint(eval(expr, globals(), loc))
        else:
            print((eval(expr, globals(), loc))); 
    finally:
        del frame
    
#    locals(), ['opts', 'res'])

def importVarsFromDict(srcDict, destDict):
    for (k,v) in srcDict.items():
        assert k not in destDict
        destDict[k] = v
    pass

def tic():
    """
    equivalent to Matlab's tic. It start measuring time.
    returns handle of the time start point.
    """
    global gStartTime
    gStartTime = datetime.utcnow()
    return gStartTime

def toc(prev=None):
    """
    get a timestamp in seconds. Time interval is from previous call of tic() to current call of toc().
    You can optionally specify the handle of the time ending point.
    """
    if prev==None: prev = gStartTime
    return (datetime.utcnow() - prev).total_seconds()

def printExpr(expr, bPretty=True):
    """ Print the local variables in the caller's frame."""
    from pprint import pprint
    import inspect
    frame = inspect.currentframe()
    try:
        loc = frame.f_back.f_locals
        glo = frame.f_back.f_globals
        print(expr, '= ', end=' ') 
        if (bPretty):
            pprint(eval(expr, glo, loc))
        else:
            print((eval(expr, glo, loc))); 
    finally:

        del frame


def DictInvert(aDict):
    """\\
    Inverts a dictionary; {(key,value)} is turned into {(value, [key1, key2, ...])}.
    For example, {(1,'a'), (2,'b'), (3,'a')} is turned into {('a',[1,3]), ('b',2)}
    """
    invDict = {}
    for k,v in aDict.items():
        invDict[v] = invDict.get(v, [])
        invDict[v].append(k)

    return invDict

################################################################################
# numpy 
################################################################################

#--- better formatting
def format_real(r):
    return "{:< 10.4g}".format(r)

def format_real_2(r):
    aa = "{:< 10.4g}".format(r)
    if ('e' in aa):
        return aa
    else:
        return "{:< 10.4f}".format(r) 


#float_formatter = "{:-9.4g}".format
#np.set_printoptions(formatter={'float_kind':float_formatter})
np.set_printoptions(formatter={'float_kind':format_real_2})
#np.set_printoptions(precision=4, sign=' ')



def calcListStat(aList):
    res = Struct()
    res.nItems = len(aList)
    res.minVal = min(aList)
    res.maxVal = max(aList)
    res.mean = np.mean(aList)
    res.median = np.median(aList)
    sortedList = sorted(aList)

    idx = max([int(round(float(len(aList)) * 0.95)) - 1, 0])
    res.upper5Perc = sortedList[idx]
    idx = max([int(round(float(len(aList)) * 0.05)) - 1, 0])
    res.lower5Perc = sortedList[idx]
    return res

def listFindAll(searchList, elem):
    return [[i for i, x in enumerate(searchList) if x == e] for e in elem]

def fillNFromKFairly(N,K,randStream=ra):
    """
    In [28]: res = fillNFromKFairly(10,3)
    In [29]: res
    Out[29]: array([1, 2, 0, 1, 2, 0, 1, 2, 0, 1])
    """
    perm = ra.permutation(K)
    res = np.zeros(N)
    res = np.remainder(np.arange(N), K)
    res = perm[res]
    return res

def ListOf2dArrayTo3d(mat):
    tmp = np.zeros((len(mat), mat[0].shape[0], mat[0].shape[1]))
    for i in range(len(mat)): tmp[i,:,:] = mat[i]
    return tmp

def argkmax(npary,k):
    return npary.argsort()[-k:][::-1]

def get_time_now_kwang():
    return time.strftime('%Y%m%d%a-%H%M%S')

def mahalanobis_norm_sq(x, M):
    assert(x.ndim == 1)
    return np.dot(x, np.dot(M,x))

def mahalanobis_norm_sq_batch_old(X, M):
    """ X is N by d, M is d by d """
    return (np.dot(X, M) * X).sum(1)

def mahalanobis_norm_sq_batch(X, M):
    """ X is N by d, M is d by d """
    return np.einsum('...i,...i', np.dot(X, M), X)

def qoful_construct_query(q_vector, q_mat):
    assert(q_vector.ndim == 1)
    d = len(q_vector)
    q = np.zeros( (d + d**2,1) )
    q[:d,0] = q_vector
    q[d:,0] = q_mat.ravel()
    return q

def chooseTopIdxList(ary, topRatio):
    """
      choose topRatio largest member (returns their indexes)
    """
    sidx = np.argsort(ary)
    topIdx = int(np.round(len(ary)*(1-topRatio)))
    return sidx[topIdx:]


def chooseInitPoint(expectedRewardAry, rand_stream=ra):
    """
      choose the initial point by (1) draw rewards (2) choose one randomly
    """
    n = len(expectedRewardAry)
    rewardAry = rand_stream.rand(n) < expectedRewardAry
    if np.sum(rewardAry) == 0:
      idxAry = np.arange(n);  # when no positive, just choose anything.
    else:
      idxAry = np.where(rewardAry)[0]
    return rand_stream.choice(idxAry)

def chooseInitPoint_v2(expectedRewardAry, nTry=10, rand_stream=ra):
    """
      choose the initial point by (1) draw rewards 10 times (2) choose one randomly
    """
    n = len(expectedRewardAry)
    sumRewardAry = np.zeros(n)
    for iTry in range(nTry):
        rewardAry = rand_stream.rand(n) < expectedRewardAry
        sumRewardAry += rewardAry

    if np.sum(rewardAry) == 0:
        idxAry = np.arange(n);  # when no positive, just choose anything.
    else:
        idxAry = np.where(np.max(sumRewardAry) == sumRewardAry)[0]
    return rand_stream.choice(idxAry)

def calcRmse(yhat, y):
    assert yhat.shape == y.shape
    return np.sqrt(np.mean((yhat - y)**2))

def cmapGen(cmapName='copper', minVal=0.0, maxVal=1.0):
    import matplotlib.pyplot as plt
    import matplotlib.colors as colors
    import matplotlib.cm as cmx
    myCmap = cm = plt.get_cmap(cmapName)
    cNorm  = colors.Normalize(vmin=minVal, vmax=maxVal)
    scalarMap = cmx.ScalarMappable(norm=cNorm, cmap=myCmap)
    return scalarMap

def cmapGetColor(scalarMap, v):
    return scalarMap.to_rgba(v)

def range_ensure_endpoint(a, b, step):
    """
      In [15]: range_ensure_endpoint(0,10,2)
      Out[15]: [0, 2, 4, 6, 8, 9]
      
      In [16]: range_ensure_endpoint(0,9,2)
      Out[16]: [0, 2, 4, 6, 8]
      
      In [18]: range(0,9,2)
      Out[18]: [0, 2, 4, 6, 8]
      
      In [19]: range(0,10,2)
      Out[19]: [0, 2, 4, 6, 8]
    """
    aList = list(range(a,b,step))
    if (aList[-1] != b-1):
        aList += [b-1]
    return aList

def translateIndex(ia, ib):
    """ #- ia and ib can be string lists.
        ia = np.array([2,4,5,1,0,3])
        ib = np.array([5,3,4,2,0,1])
        b2a,a2b = translateIndex(ia,ib)
        assert np.all(ia == ib[b2a])
    """
    sa = np.argsort(ia)
    sb = np.argsort(ib)
    inv_sa = np.zeros_like( sa )
    inv_sa[sa] = np.arange(len(ia))

    b2a = sb[inv_sa]
    a2b = np.zeros_like( sa )

    a2b[b2a] = np.arange(len(ia))
    return b2a, a2b

def gen_seed(randstream=ra):
    return randstream.randint(0,np.iinfo(np.uint16).max+1); 

def gen_seeds(seed, n_seeds):
    ra.seed(seed)
    return ra.randint(0,np.iinfo(np.uint16).max+1, n_seeds)

def gen_seeds2(n_seeds, seed=None):
    if (seed is not None):
        ra.seed(seed)
    return ra.randint(0,np.iinfo(np.uint16).max+1, n_seeds);



def kjunSeed(baseSeed, i):
    """
        generates i-th seeds
        Due to the way it generates the seed, do not use i that is too large..
    """
    assert i <= 100000
    rs = ra.RandomState(baseSeed)
    randVals = rs.randint(np.iinfo(np.uint16).max+1, size=i+1)
    return randVals[-1]

def kjunSeedList(baseSeed, n):
    """
        generates n seeds
        Due to the way it generates the seed, do not use i that is too large..
    """
    assert n <= 100000
    rs = ra.RandomState(baseSeed)
    randVals = rs.randint(np.iinfo(np.uint16).max+1, size=n)
    return randVals

def nans(*args):
    ary = np.zeros(*args)
    ary.fill(np.nan)
    return ary

def dstack_product(x, y):
    return np.dstack(numpy.meshgrid(x, y)).reshape(-1, 2)

def sampling_with_replacement_fair(k,n):
    """
    (usually, k > n)
    choose k out of n, sampling with replacement, but ensure that each member of n is chosen
    as equal number of times as possible.
    """
    share = k//n # integer division
    ary = share*np.ones(n,dtype=int)
    remainder = k - share*n
    if (remainder != 0):
        idx = ra.permutation(n)[:remainder]
        ary[idx] += 1
    assert ary.sum() == k
    return ary

def choose_topk_fair(ary, k, randstream=ra):
    """
    choose top k large members from ary, but break ties uniformly at random
    """
    sidx = np.argsort(ary)[::-1]
    sary = ary[sidx]
    
    threshold = (sary)[k-1]
    ties = np.where(sary == threshold)[0]
    n_ties = len(ties)
    nonties = np.where(sary > threshold)[0]
    n_nonties = len(nonties)
    if n_ties + n_nonties == k:
        chosen = sidx[:k]
    else:
        broken_ties = randstream.choice(sidx[n_nonties:n_nonties+n_ties], k-n_nonties, replace=False)
        chosen = np.concatenate( (sidx[nonties], broken_ties))
    return chosen


def rank(A):
    svals = sla.svdvals(A)
    return np.sum(svals >= 1e-8)
#    return np.sum(np.abs(la.eigvals(A)) >= 1e-8)



def normalize_rows(A):
    if (len(A.shape) == 1):
        return A / la.norm(A)
    else:
        leng = np.sqrt((A**2).sum(1))
        return (A.T / leng).T

#- alias
normr = normalize_rows

def norm_rows(A):
    return np.sqrt((A**2).sum(1))

def probability_simplex_uniform(d):
    tmp = np.ones(d)/d
    return tmp



################################################################################
#- for error bound / ml evaluation
################################################################################

def confidenceFactor(N, alpha=0.05):
    return st.t.isf(alpha/2.0, N-1)

def getDeviation(ary, alpha=0.05):
    N = len(ary)
    return confidenceFactor(N, alpha=alpha) * (ary.std(ddof=1) / np.sqrt(N))

def getDeviationMat(mat, alpha=0.05):
    """
    ary: (nMethod) by (nTry)
    """
    nMethod, nTry = mat.shape
    mat = np.array(mat)
    std = mat.std(1, ddof=1)
    return confidenceFactor(nTry, alpha=alpha) * std / np.sqrt(nTry)

def getErrorBar(ary, alpha=0.05):
    ary = np.array(ary)
    me = ary.mean()
    st = ary.std(ddof=1)
    dev = st / np.sqrt(len(ary)) * confidenceFactor(len(ary), alpha)
    return me, dev

def getErrorBarMat(mat, alpha=0.05):
    me = np.mean(np.array(mat),1)
    return me, getDeviationMat(mat, alpha); 

def evalTestSignificance(aAry, bAry, alpha=0.05):
    diffAry = aAry - bAry

    n = len(aAry)
    threshold = st.t.isf(alpha/2.0, n-1)
    me = diffAry.mean()
    std = diffAry.std(ddof=1)
    x = diffAry - me

    dev = np.abs(me / (std / np.sqrt(n)))
    if (dev == np.nan):
        tf = false
    else:
        tf = (dev > threshold)

    return tf, dev, threshold

def evalTestSignificanceMat(scoreMat, alpha=0.05, maxOrMin='max'):
    assert maxOrMin in ['min', 'max']
    nMethod,nTry = scoreMat.shape

    me = np.mean(scoreMat,1)
    # st = np.std(scoreMat,1)

    significanceMat = np.full( (nMethod,nMethod), False, dtype=bool)
    # devAry = evalCalcDeviation(scoreMat, alpha=alpha)'

    for i in range(nMethod-1):
        for j in range(i+1,nMethod):
            tf, dev, thres = evalTestSignificance(scoreMat[i,:], scoreMat[j,:], alpha=alpha)
            significanceMat[i,j] = tf
            significanceMat[j,i] = tf

    if (maxOrMin == 'max'):
        bestIdx = me.argmax()
    else:
        bestIdx = me.argmin()
    
    indistinctBestAry = np.where(significanceMat[bestIdx,:] == False)[0]

    resDict = {}
    resDict['mean'] = me
    resDict['alpha'] = alpha
    resDict['significanceMat'] = significanceMat
    return bestIdx, indistinctBestAry, resDict


def nullspace(A, atol=1e-13, rtol=0):
    """Compute an approximate basis for the nullspace of A.

    The algorithm used by this function is based on the singular value
    decomposition of `A`.

    Parameters
    ----------
    A : ndarray
        A should be at most 2-D.  A 1-D array with length k will be treated
        as a 2-D with shape (1, k)
    atol : float
        The absolute tolerance for a zero singular value.  Singular values
        smaller than `atol` are considered to be zero.
    rtol : float
        The relative tolerance.  Singular values less than rtol*smax are
        considered to be zero, where smax is the largest singular value.

    If both `atol` and `rtol` are positive, the combined tolerance is the
    maximum of the two; that is::
        tol = max(atol, rtol * smax)
    Singular values smaller than `tol` are considered to be zero.

    Return value
    ------------
    ns : ndarray
        If `A` is an array with shape (m, k), then `ns` will be an array
        with shape (k, n), where n is the estimated dimension of the
        nullspace of `A`.  The columns of `ns` are a basis for the
        nullspace; each element in numpy.dot(A, ns) will be approximately
        zero.
    """

    A = np.atleast_2d(A)
    u, s, vh = la.svd(A)
    tol = max(atol, rtol * s[0])
    nnz = (s >= tol).sum()
    ns = vh[nnz:].conj().T
    return ns

def indicator(i,d):
    tmp = np.zeros(d, dtype=float)
    tmp[i] = 1.0
    return tmp



#------------- stdout redirector
from contextlib import contextmanager

@contextmanager
def stdout_redirector(stream):
    old_stdout = sys.stdout
    sys.stdout = stream
    try:
        yield
    finally:
        sys.stdout = old_stdout

#---- return color list
def get_colorlist():
    return ['tab:blue', 'tab:orange', 'tab:green', 'tab:red', 'tab:purple', 'tab:brown', 'tab:pink', 'tab:gray', 'tab:olive', 'tab:cyan']
    


==> code/run_warmup.py <==
"""
goal: test if the criteria max_x \|x\|_{V_{t-1} } can fail miserably..!!
=> couldn't find it
goal 2: ellipsoid method
"""
import importlib
from myutils import *
import defs_logistic
from defs_logistic import *
importlib.reload(defs_logistic)
from defs_logistic import *
import cvxpy as cvx
import cvxopt
import torch as tc
import os
os.environ['KMP_DUPLICATE_LIB_OK']='True'


#----------------------------------
ra.seed(11) 
# tried 11-14.

#--- option 1: random case
N = 20
d = 3
S = 10
#hS = 2*S # to be used by the algorithm
th = ra.randn(d)
th /= la.norm(th)
th *= S

X = ra.randn(N,d) / sqrt(d)
leng = norm_rows(X)
# ii = leng>1.0
# X[ii,:] /= leng[ii].reshape((-1,1))
# printExpr("norm_rows(X)")
X /= leng.reshape((-1,1))
printExpr("norm_rows(X)")

#--- option 2: subspace case.
# d = 3
# S = 5*sqrt(d)
# th = np.ones(d)/sqrt(d) * S
# X = []
# for i in range(d):
#     aa = np.zeros(d)
#     aa[i] = 1.0
#     for v in 2.0**arange(0,-8-1,step=-1):
#         bb = aa.copy()
#         bb[i] = v
#         X.append( bb )
# 
# X = np.array(X)
# printExpr("norm_rows(X)")
# N = X.shape[0]

#--- print out mu values
print('%5s%10s' %('i', 'mu'))
for (i,x) in enumerate(X):
    print('%5d%10f'%(i,mu(x@th)))

def algo_war(X, S, L=1.4, U=2.4, r=1.8):
    survived = np.ones(N, dtype=bool)
    i_survived = np.where(survived)[0]

    #--- do the warmup
    n_pulls = np.zeros(N)
    i_pulled = []
    lcbucb = np.zeros((N,2))
    lcbucb[:,1] = 1.0
    accepted = np.zeros(N, dtype=bool) 
    i_iter = 0
    while True:
        i_iter += 1
        print("\n#--- i_iter = %5d"% i_iter)
        X_sur = X[i_survived,:]
        n_survived = len(i_survived)

        #--- compute p0 from the previous one
        if i_iter == 1:
            j_init = volume_approx_todd(X_sur, opt="economy")
        else:
            j_init0 = np.where(accepted[i_survived])[0]
            j_init = volume_approx_todd(X_sur, i_init_arms=j_init0, opt="economy")
        i_init = i_survived[j_init]
        printExpr("i_init")

        p0 = np.zeros(n_survived)
        p0[j_init] = 1.0/len(j_init)
        p, nsq, n_iter = solve_G_opt(X_sur, p0, eps=1.0)

        #--- perform accept/reject
        j_support = np.where(p > 0.0)[0]
        i_support = i_survived[j_support]
        printExpr("i_support")
        i_reject = []
        for j in j_support:
            ii = i_survived[j]
            if (ii in i_pulled):
                continue
            my_mu = mu(X[ii,:]@th)
            b_accept, lcb, ucb, n_sample = accept_reject(my_mu, L, U, delta=0.1, opt="exact")
            if b_accept:
                accepted[ii] = True
            if (not b_accept):
                i_reject.append( ii )
            i_pulled.append( ii )
            lcbucb[ii,:] = (lcb,ucb)
            n_pulls[ii] = n_sample
        printExpr("np.where(accepted)[0]")
        i_accept = np.where(accepted & survived)[0]
        printExpr("i_accept.tolist()")
        printExpr("i_reject")

        if len(i_reject) == 0:
            final_support = i_survived[j_support]
            break

        #--- update the optimistic estimate
        dmu_opt = calc_dmu_opt(X, i_pulled, lcbucb[i_pulled,:], S=S)

        #--- reject arms
        survived[i_reject] = False
        i_remove = (dmu_opt <= dmu(L/r))
        printExpr("np.where(i_remove & survived)[0]")
        survived[i_remove] = False
        i_survived = np.where(survived)[0]

        if (n_survived <= d):
            print("  **INFO: finished due to empty candidate set")

    print("\n#----")
    lcbucb = np.array(lcbucb)
    i_pulled = np.array(i_pulled)
    i_accepted = np.where(accepted)[0]
    printExpr("n_pulls.sum()")
    printExpr("n_pulls")
    printExpr("lcbucb[accepted,:]")

    #--- compute pessimistic estimates
    print("INFO: now performing the final H(pes)-opt")
    dmu_pes = calc_dmu_pes(X, i_pulled, lcbucb[i_pulled,:], S=S)

    if rank(X[i_accept,:]) >= d:
        print('  **WARN: rank(X[i_accept,:]) >= d ')

    #----- solve the H^{pes}-optimal design.
    dmu_star = dmu(X@th)
    hstar = GOptLogistic(X, dmu_star)

    #--- with pessimistic estimate
    p_init = np.ones(N)/N
    hpes = GOptLogistic(X, dmu_pes)
    p_ours_fw, t = hpes.solve_fw(p_init)
    printExpr("hpes.calc_obj_and_grad(p_ours_fw)[0]")

    return p_ours_fw, hpes.calc_obj_and_grad(p_ours_fw)[0], n_pulls




#--- warmup parameters
L = 1.4
U = 2.4
r = 1.8 # should be > 1.0



#--- solution found my WAR
lam_WAR, obj_WAR, n_pulls = algo_war(X,S,L,U,r)
lam_WAR = lam_WAR.detach().numpy()
print("#--- solution found by WAR")
printExpr('lam_WAR')
printExpr('obj_WAR')
print('The total number of samples we need to spend up to rounding is proportional to obj_WAR')

#--- naive way
i_arms = volume_approx(X)
p0 = np.zeros(N)
p0[i_arms] = 1.0 / len(i_arms)
p, nsq, n_iter = solve_G_opt(X, p0, eps=1e-5)
#printExpr("nsq, n_iter")
lam_naive = tc.tensor(p)
hnaive = GOptLogistic(X, np.ones(N)*dmu(S))
obj_naive = hnaive.calc_obj_and_grad(lam_naive)[0]
print("#--- solution found by the naive method")
printExpr('lam_naive')
printExpr('obj_naive')
print('The total number of samples we need to spend up to rounding is proportional to obj_naive')










